Performance Analysis of Deep Learning Workloads on Leading-edge Systems

This work examines the performance of leading-edge systems designed for machine learning computing, including the NVIDIA DGX-2, Amazon Web Services (AWS) P3, IBM Power System Accelerated Compute Server AC922, and a consumer-grade Exxact TensorEX TS4 GPU server. Representative deep learning workloads from the fields of computer vision and natural language processing are the focus of the analysis. Performance analysis is performed along with a number of important dimensions. Performance of the communication interconnects and large and high-throughput deep learning models are considered. Different potential use models for the systems as standalone and in the cloud also are examined. The effect of various optimization of the deep learning models and system configurations is included in the analysis.

==> src/ops.py <==
import re
from functools import reduce
from collections import defaultdict
import torch


def string_to_shape(node_string, bias=False):
    r"""Extract the shape of a given tensor from an onnx string

    :param node_string: a :class:`str` or the node from which the shape will be extracted
    :param bias: boolean, if True will return the shape of the bias. If no bias is found the function will return None

    :return: a tuple containing the shape of the tensor
    :rtype: :class:`tuple`
    """
    if not isinstance(node_string, str):
        node_string = str(node_string)
    if bias:
        m = re.search(r"Float\((\d+)\)", node_string)
    else:
        m = re.search(r"Float\(([\d\s\,]+)\)", node_string)
    return m if m is None else tuple(int(x) for x in m.groups()[0].split(','))


def _count_conv2d(node):
    r"""Estimates the number of FLOPs in conv layer

    .. warning::
        Currently it ignore the padding

    :param node_string: an onnx node defining a convolutional layer

    :return: number of FLOPs
    :rtype: `int`
    """
    inp = string_to_shape(list(node.inputs())[0])
    out = string_to_shape(list(node.outputs())[0])
    bias = string_to_shape(list(node.inputs())[0], True)

    f_in = inp[1]
    kh, kw = node['kernel_shape']

    kernel_ops = kh * kw * f_in // node['group']
    bias_ops = 1 if bias is not None else 0
    combined_ops = kernel_ops + bias_ops

    total_ops = combined_ops * reduce(lambda x, y: x * y, out)

    return total_ops


def _count_relu(node):
    r"""Estimates the number of FLOPs of a  ReLU activation.
    The function will count the comparison operation as a FLOP.

    :param node_string: an onnx node defining a ReLU op

    :return: number of FLOPs
    :rtype: `int`
    """
    inp = string_to_shape(list(node.inputs())[0])
    total_ops = 2 * reduce(lambda x, y: x * y, inp)  # also count the comparison
    return total_ops


def _count_avgpool(node):
    r"""Estimates the number of FLOPs of an Average Pooling layer.

    :param node_string: an onnx node defining an average pooling layer

    :return: number of FLOPs
    :rtype: `int`
    """
    out = string_to_shape(list(node.outputs())[0])
    ops_add = reduce(lambda x, y: x * y, node['kernel_shape']) - 1
    ops_div = 1
    total_ops = (ops_add + ops_div) * reduce(lambda x, y: x * y, out)
    return total_ops


def _count_maxpool(node):
    r"""Estimates the number of FLOPs of a Max Pooling layer.

    :param node_string: an onnx node defining a max pooling layer

    :return: number of FLOPs
    :rtype: `int`
    """
    out = string_to_shape(list(node.outputs())[0])
    ops_add = reduce(lambda x, y: x * y, node['kernel_shape']) - 1
    total_ops = ops_add * reduce(lambda x, y: x * y, out)
    return total_ops


def _count_bn(node):
    r"""Estimates the number of FLOPs of a Batch Normalisation operation.

    :param node_string: an onnx node defining a batch norm op

    :return: number of FLOPs
    :rtype: `int`
    """
    inp = string_to_shape(list(node.inputs())[0])
    total_ops = reduce(lambda x, y: x * y, inp) * 2
    return total_ops


def _count_linear(node):
    r"""Estimates the number of a GEMM or linear layer.

    :param node_string: an onnx node defining a GEMM or linear layer

    :return: number of FLOPs
    :rtype: `int`
    """
    inp = string_to_shape(list(node.inputs())[0])
    out = string_to_shape(list(node.outputs())[0])
    f_in = inp[1]
    total_ops = f_in * reduce(lambda x, y: x * y, out)
    return total_ops


def _count_add(node):
    r"""Estimates the number of FLOPs of a summation op.

    :param node_string: an onnx node defining a summation op

    :return: number of FLOPs
    :rtype: `int`
    """
    inp = string_to_shape(list(node.inputs())[0])
    return reduce(lambda x, y: x * y, inp)


def _undefined_op(node):
    r"""Default case for undefined or free (in terms of FLOPs) operations

    :param node_string: an onnx node

    :return: always 0
    :rtype: `int`
    """
    return 0

count_operations = defaultdict(
    lambda: _undefined_op,
    {
        'onnx::Conv': _count_conv2d,
        'onnx::Relu': _count_relu,
        'onnx::AveragePool': _count_avgpool,
        'onnx::MaxPool': _count_maxpool,
        'onnx::BatchNormalization': _count_bn,
        'onnx::Gemm': _count_linear,
        'onnx::Add': _count_add
    }
)


def count_ops(model, input, print_readable=True, *args):
    r"""Estimates the number of FLOPs of an :class:`torch.nn.Module`

    :param model: the :class:`torch.nn.Module`
    :param input: a N-d :class:`torch.tensor` containing the input to the model
    :param print_readable: boolean, if True will print the number of FLOPs. default is True

    :return: number of FLOPs
    :rtype: `int`
    """
    # Make sure that the input is on the same device as the model
    if next(model.parameters()).device != input.device:
        input.to(next(model.parameters()).device)

    # Convert pytorch module to ONNX
    trace, _ = torch.jit.get_trace_graph(model, input, *args)
    torch.onnx._optimize_trace(trace, torch.onnx.OperatorExportTypes.ONNX)
    graph = trace.graph()

    ops = 0
    for node in graph.nodes():
        ops += count_operations[node.kind()](node)

    if print_readable:
        print("Input size: {0}".format(tuple(input.shape)))
        print("{:,} FLOPs or approx. {:,.2f} GFLOPs".format(ops, ops / 1e+9))

    return ops


